Introductory physics: The new scholasticism

Most introductory physics textbooks neglect air resistance in situations where an astute student can observe that it dominates the dynamics. We give examples from many books. Using dimensional analysis we discuss how to estimate the relative importance of air resistance and gravity. The discussion can be used to mitigate the baleful influence of these textbooks. Incorrectly neglecting air resistance is one of their many unphysical teachings. Shouldn't a physics textbook teach correct physics?

==> isbn2info.py <==
#!/usr/bin/python

# Copyright 2006 Sanjoy Mahajan and David Hogg.  Licensed under the 
# OSL 3.0 <http://www.opensource.org/licenses/osl-3.0.php>.

# find ISBN numbers in the input file and look each up at Amazon
# to find shipping weight and list price.  Checks that extracted ISBN
# and one returned by Amazon match, e.g.:
#   isbn2info.py < polemic.tex

import re, os
from sys import stdin

def smash(isbn):
    return re.sub(r'-', '', isbn)

patterns = {'Weight'  : r'Shipping Weight:\s+(\d+\.\d*)\s+pounds',
            'Price'   : r'\s*List Price.*\$(\d+\.\d*)$',
            'ISBN'    : r'ISBN:\s*([\dxX]+)$',
            'Pages'   : r'\*.*:\s*(\d+)\s*pages'}

for inputline in stdin:
    isbnobj = re.search(r'\b([-\dXx]{10,13})\b', inputline)
    if not isbnobj: continue
    data = {}
    isbn = isbnobj.group(1)
    wget  = "wget http://www.amazon.com/gp/product/%s -q -O - " % smash(isbn)
    f = os.popen(wget + "| lynx -force_html -dump /dev/stdin")
    for l in f:
        for tag in patterns:
            result = re.search(patterns[tag], l)
            if result:
                data[tag] = result.group(1)

    if 'ISBN' in data and smash(isbn) != data['ISBN']:
        print isbn, "[does not match looked up value]"
    else:
        print isbn
    for tag in data:
        print "%s: %s" % (tag, data[tag])
    if 'Pages' in data and 'Weight' in data:
        print 'Grams/sheet: %.1f' % \
              (float(data['Weight'])/float(data['Pages'])*908)
    if 'Price' in data and 'Pages' in data:
        print 'Cents/sheet: %.1f' % \
              (float(data['Price'])/float(data['Pages'])*50)
    print

